Parameter space investigation for spin-dependent electron diffraction in the Kapitza-Dirac effect

We demonstrate that spin-dependent electron diffraction is possible for a smooth range of transverse electron momenta in a two-photon Bragg scattering scenario of the Kapitza-Dirac effect. Our analysis is rendered possible by introducing a generalized specification for quantifying spin-dependent diffraction, yielding an optimization problem which is solved by making use of a Newton gradient iteration scheme. With this procedure, we investigate the spin-dependent effect for different transverse electron momenta and different laser polarizations of the standing light wave Kapitza-Dirac scattering. The possibility for using arbitrarily low transverse electron momenta, when setting up a spin-dependent Kapitza-Dirac experiment allows longer interaction times of the electron with the laser and therefore enables less constraining parameters for an implementation of the effect.

==> anc/compton_tensor.py <==
#!/usr/bin/python3

import sys
sys.path.append("..")
import numpy as np
import math

ID=np.array([[1.0, 0.0, 0.0, 0.0],
	     [0.0, 1.0, 0.0, 0.0],
	     [0.0, 0.0, 1.0, 0.0],
	     [0.0, 0.0, 0.0, 1.0]])

gamma=np.array([[[ 1.0 ,  0.0 ,  0.0 ,  0.0 ],
		 [ 0.0 ,  1.0 ,  0.0 ,  0.0 ],
		 [ 0.0 ,  0.0 , -1.0 ,  0.0 ],
		 [ 0.0 ,  0.0 ,  0.0 , -1.0 ]],
		[[ 0.0 ,  0.0 ,  0.0 ,  1.0 ],
		 [ 0.0 ,  0.0 ,  1.0 ,  0.0 ],
		 [ 0.0 , -1.0 ,  0.0 ,  0.0 ],
		 [-1.0 ,  0.0 ,  0.0 ,  0.0 ]],
		[[ 0.0 ,  0.0 ,  0.0 , -1.0j],
		 [ 0.0 ,  0.0 ,  1.0j,  0.0 ],
		 [ 0.0 ,  1.0j,  0.0 ,  0.0 ],
		 [-1.0j,  0.0 ,  0.0 ,  0.0 ]],
		[[ 0.0 ,  0.0 ,  1.0 ,  0.0 ],
		 [ 0.0 ,  0.0 ,  0.0 , -1.0 ],
		 [-1.0 ,  0.0 ,  0.0 ,  0.0 ],
		 [ 0.0 ,  1.0 ,  0.0 ,  0.0 ]]])
    
def E(p):
  return np.sqrt(1.0 + p[0]**2 + p[1]**2 + p[2]**2)

def omega(k):
  return np.sqrt(k[0]**2.0 + k[1]**2.0 + k[2]**2.0)

def N(p):
  return np.sqrt(1.0/(2.0 * E(p) * (1.0 + E(p))))

def uu(p):
  return np.array([1.0 + E(p), 0.0, p[2], p[0] +1.0j*p[1]])*N(p)

def ud(p):
  return np.array([0.0, 1.0 + E(p), p[0] -1.0j*p[1], -p[2]])*N(p)

def vu(p):
  return np.array([p[2], p[0] +1.0j*p[1], 1.0 + E(p), 0.0])*N(p)

def vd(p):
  return np.array([p[0] -1.0j*p[1], -p[2], 0.0, 1.0 + E(p)])*N(p)

def pslash(p):
    return E(p)*gamma[0,:,:] - p[0]*gamma[1,:,:] - p[1]*gamma[2,:,:] - p[2]*gamma[3,:,:]

def kslash(k):
    return omega(k)*gamma[0,:,:] - k[0]*gamma[1,:,:] - k[1]*gamma[2,:,:] - k[2]*gamma[3,:,:]

def inPK(p,k):
    return E(p)*omega(k) - p[0]*k[0] - p[1]*k[1] - p[2]*k[2]

#Compton tensor for photon momenta k=kp along the x-axis
def Mc(mu,nu,uout,uin,pin,k):
  u1=np.dot(gamma[nu],uin)
  u2=np.dot(pslash(pin) + kslash(k) + ID,u1)*(1.0/(2.0*inPK(pin,k)))
  u3=np.dot(gamma[mu],u2)
  u4=np.dot(gamma[0],u3)
  M1=np.dot(uout.conj().transpose(),u4)
  u1=np.dot(gamma[mu],uin)
  u2=np.dot(pslash(pin) - kslash(-k) + ID,u1)*(1.0/(-2.0*inPK(pin,-k)))
  u3=np.dot(gamma[nu],u2)
  u4=np.dot(gamma[0],u3)
  M2=np.dot(uout.conj().transpose(),u4)
  return M1 + M2

#computation of spin-dependent Compton scattering with two transverse polarizations A_l, A_r, for photon momenta k=kp along the x-axis
def compton(A_l,A_r,pin,vark):
   pf=pin+2.0*vark
   M_22_1=Mc(2,2,uu(pf),uu(pin),pin,vark)
   M_22_2=Mc(2,2,uu(pf),ud(pin),pin,vark)
   M_22_3=Mc(2,2,ud(pf),uu(pin),pin,vark)
   M_22_4=Mc(2,2,ud(pf),ud(pin),pin,vark)
   M_22=np.array([[M_22_1,M_22_2],[M_22_3,M_22_4]],dtype=complex)
   M_23_1=Mc(2,3,uu(pf),uu(pin),pin,vark)
   M_23_2=Mc(2,3,uu(pf),ud(pin),pin,vark)
   M_23_3=Mc(2,3,ud(pf),uu(pin),pin,vark)
   M_23_4=Mc(2,3,ud(pf),ud(pin),pin,vark)
   M_23=np.array([[M_23_1,M_23_2],[M_23_3,M_23_4]],dtype=complex)
   M_32_1=Mc(3,2,uu(pf),uu(pin),pin,vark)
   M_32_2=Mc(3,2,uu(pf),ud(pin),pin,vark)
   M_32_3=Mc(3,2,ud(pf),uu(pin),pin,vark)
   M_32_4=Mc(3,2,ud(pf),ud(pin),pin,vark)
   M_32=np.array([[M_32_1,M_32_2],[M_32_3,M_32_4]],dtype=complex)
   M_33_1=Mc(3,3,uu(pf),uu(pin),pin,vark)
   M_33_2=Mc(3,3,uu(pf),ud(pin),pin,vark)
   M_33_3=Mc(3,3,ud(pf),uu(pin),pin,vark)
   M_33_4=Mc(3,3,ud(pf),ud(pin),pin,vark)
   M_33=np.array([[M_33_1,M_33_2],[M_33_3,M_33_4]],dtype=complex)
   A_l2=A_l[0]
   A_l3=A_l[1]
   A_r2=A_r[0]
   A_r3=A_r[1]
   result = A_l2.conjugate() * A_r2 * M_22 + A_l2.conjugate() * A_r3 * M_23 + A_l3.conjugate() * A_r2 * M_32 + A_l3.conjugate() * A_r3 * M_33
   return result


==> anc/example_iteration.py <==
#!/usr/bin/python3

import compton_tensor as ct
import iterator as it
import numpy as np
import math

# setup polarization of external field
theta=1.0/50.0
varphi_l=math.pi/2.0

A_l2=math.cos(theta)
A_l3=1.0j*math.sin(theta)

A_l = np.array([A_l2, A_l3], dtype=complex)
A_r = np.array([0.0 , 1.0], dtype=complex)

# setup kinetic parameters (electron- and photon momenta)
kL=2.0e-2
p2=0.0
p3=0.0

vark=np.array([kL,0.0,0.0])
varkp=np.array([0.0,p2,p3])

sumk= varkp + vark
diffk= varkp - vark

# compute Compton tensor for given polarization and kinetic parameters
M = ct.compton(A_l, A_r, diffk, vark)
print("Matrix M for which the contrast is to be optimized")
print(M)

# find initial value for iteration
init = it.initial_value(M)
print("Initial value for iteration algorithm")
print(init)

# attempt to find global minimum of C, ie. determine maximum contrast for the given M
alpha,phi,count = it.minimum(M,init)
print("")

# output results
print("Optimized parameters after algorithm iteration")
print(f'alpha: {alpha:.16e}')
print(f'phi  : {phi:.16e}')
print(f'number of iterations: {count:d}')

A=it.absPsiA(M,alpha,phi)
print(f'A: {A:.16e}')

B=it.absPsiB(M,alpha,phi)
print(f'B: {B:.16e}')

contrast=A/B
print(f'contrast: {contrast:.16e}')


==> anc/iterator.py <==
#!/usr/bin/python3

import numpy as np
import numpy.linalg
import math

# short hand function for obtaining matrix elements
def convert(M):
  a_11=np.real(M[0,0])
  b_11=np.imag(M[0,0])
  a_12=np.real(M[0,1])
  b_12=np.imag(M[0,1])
  a_21=np.real(M[1,0])
  b_21=np.imag(M[1,0])
  a_22=np.real(M[1,1])
  b_22=np.imag(M[1,1])
  return a_11,b_11,a_12,b_12,a_21,b_21,a_22,b_22

# define abbreviations (see derivative calculation)
def compute_constants(M):
  a_11,b_11,a_12,b_12,a_21,b_21,a_22,b_22 = convert(M)
  C_1=a_11*a_11+b_11*b_11+a_21*a_21+b_21*b_21
  C_2=a_12*a_12+b_12*b_12+a_22*a_22+b_22*b_22
  C_3=a_11*a_12+b_11*b_12+a_21*a_22+b_21*b_22
  C_4=a_12*b_11-a_11*b_12+a_22*b_21-a_21*b_22
  return C_1, C_2, C_3, C_4
  
# compute A
def absPsiA(M,alpha,phi):
  psi=np.array([np.cos(0.5*alpha),np.sin(0.5*alpha)*np.exp(phi*1.0j)])
  psi_p = M @ psi
  psi_s = np.abs((psi_p.conj().T) @ psi_p)
  return psi_s
  
# compute B
def absPsiB(M,alpha,phi):
  psi=np.array([np.sin(0.5*alpha)*np.exp(-phi*1.0j),-np.cos(0.5*alpha)])
  psi_p = M @ psi
  psi_s = np.abs((psi_p.conj().T) @ psi_p)
  return psi_s
  
# alternative, explicit implementation for computing A, currently unused
def absPsiAExplicit(M,alpha,phi):
  a_11,b_11,a_12,b_12,a_21,b_21,a_22,b_22 = convert(M)
  C_1,C_2,C_3,C_4 = compute_constants(M)
  return C_1*math.cos(0.5*alpha)*math.cos(0.5*alpha)+C_2*math.sin(0.5*alpha)*math.sin(0.5*alpha)+C_3*math.sin(alpha)*math.cos(phi)+C_4*math.sin(alpha)*math.sin(phi)

# find deepest local minimum, to optimize towards the global minimum
def initial_value(M):
  contrast_min=10
  alpha_min=0
  phi_min=0
  for alpha in np.arange(0,2*math.pi,0.05):
   for phi in np.arange(0,math.pi,0.05):
    contrast=absPsiA(M,alpha,phi)/absPsiB(M,alpha,phi)
    if (contrast<contrast_min) :
     contrast_min=contrast
     alpha_min=alpha
     phi_min=phi
  return alpha_min,phi_min

# iteration function for Newton's method
def minimum(M,init):
  a_11,b_11,a_12,b_12,a_21,b_21,a_22,b_22 = convert(M)
  
  # initialization of parameters
  count=0
  gra=100 # absolute value of gradient

  x=init
  
  alpha=x[0]
  phi=x[1]
  
  while (gra>1e-15 and count<80):
   count+=1

   A=absPsiA(M,alpha,phi)
   B=absPsiB(M,alpha,phi)

   C_1,C_2,C_3,C_4 = compute_constants(M)
    
   # compute derivatives of A (see derivative calculation)
   A_alpha=-0.5*(C_1-C_2)*math.sin(alpha)+C_3*math.cos(alpha)*math.cos(phi)+C_4*math.cos(alpha)*math.sin(phi)
   A_alpha2=-0.5*(C_1-C_2)*math.cos(alpha)-C_3*math.sin(alpha)*math.cos(phi)-C_4*math.sin(alpha)*math.sin(phi)
   A_phi=-C_3*math.sin(alpha)*math.sin(phi)+C_4*math.sin(alpha)*math.cos(phi)
   A_phi2=-C_3*math.sin(alpha)*math.cos(phi)-C_4*math.sin(alpha)*math.sin(phi)
   A_md=-C_3*math.cos(alpha)*math.sin(phi)+C_4*math.cos(alpha)*math.cos(phi)
  
   # compute derivatives of B (see derivative calculation)
   B_alpha=0.5*(C_1-C_2)*math.sin(alpha)-(math.cos(phi)*C_3-math.sin(phi)*C_4)*math.cos(alpha)
   B_alpha2=0.5*(C_1-C_2)*math.cos(alpha)+(math.cos(phi)*C_3-math.sin(phi)*C_4)*math.sin(alpha)
   B_phi=math.sin(phi)*math.sin(alpha)*C_3+math.cos(phi)*math.sin(alpha)*C_4
   B_phi2=math.cos(phi)*math.sin(alpha)*C_3-math.sin(phi)*math.sin(alpha)*C_4
   B_md=math.sin(phi)*math.cos(alpha)*C_3+math.cos(phi)*math.cos(alpha)*C_4
  
   # compute derivatives of C (see derivative calculation)
   C_alpha=A_alpha*B**(-1.0)-A*B**(-2.0)*B_alpha
   C_alpha2=A_alpha2*B**(-1.0)-A_alpha*B**(-2.0)*B_alpha-A_alpha*B**(-2.0)*B_alpha+2.0*A*B**(-3.0)*B_alpha**2.0-A*B**(-2.0)*B_alpha2
   C_phi=A_phi*B**(-1.0)-A*B**(-2.0)*B_phi
   C_phi2=A_phi2*B**(-1.0)-A_phi*B**(-2.0)*B_phi-A_phi*B**(-2.0)*B_phi+2.0*A*B**(-3.0)*B_phi**2.0-A*B**(-2.0)*B_phi2
   C_md=A_md*B**(-1.0)-2.0*B**(-2.0)*(A_alpha*B_phi+A_phi*B_alpha)+2.0*A*B**(-3.0)*B_alpha*B_phi-A*B**(-2.0)*B_md
  
   # Hessian matrix
   H=np.array([[C_alpha2,C_md],[C_md,C_phi2]])

   # gradient
   g=np.array([C_alpha,C_phi])
   
   # if the matrix elements of the Hessian are small, we are already at an extreme point
   # however in the case of small matrix elements, the matrix is not well invertible
   # thus the code needs to be stopped, before inverting a singular matrix
   if (np.linalg.det(H)<1e-20): break

   # compute inverse Hessian matrix
   H_i=np.linalg.inv(H)

   # actual iteration step of the 2D Newton's method
   x=x-H_i @ g
   
   # compute absolute value of gradient for determining termination condition
   # see header of this while loop
   gra=(C_alpha**2+C_phi**2)**0.5

   alpha=x[0]
   phi=x[1]
   
   # the function C is unique over the interval
   # \alpha \in [0,2 \pi]
   # \varphi \in [0, \pi]
   # the following switch is limiting the iteration parameter space to this interval, by making use of periodicity
   alpha = alpha % (2.0*math.pi)
   phi = phi % (2.0*math.pi)
   if (phi>math.pi):
     phi-=math.pi
     alpha=2*math.pi-alpha
   
  return alpha,phi,count 
  
  




  




